Edges of the uniform random forest of $K_n$ are pairwise negatively correlated for every $n$

Let $F_n$ be uniform on all forests of the simple complete graph $K_n$, with isolated vertices allowed. A conjecture of Kahn and of Winkler, studied by Grimmett and Winkler, asserts that any two distinct edges of any finite graph are negatively correlated under the uniform forest measure. Stark proved this for $G=K_n$ once $n$ is sufficiently large, but did not furnish an explicit threshold. We prove it for every $n\geq 2$, strictly whenever two distinct edges exist. The difficulty is concentrated in the disjoint-edge orbit, whose correlation ratio tends to one. We remove this cancellation before estimating anything: the desired inequality becomes an exact comparison among the first two moments of the component count and the expected sum of squared degrees. When the component count fluctuates, this comparison contains a variance term absent from the fixed-component identities of Tang and Zhang. Component marking, tail elimination, and effective Stirling bounds control the three moments for $n\geq 651$; exact integer recurrences cover the remaining values.

==> anc/tests/check.py <==
#!/usr/bin/env python3
"""
check.py -- single standalone verifier for

    "Edges of the uniform random forest of K_n are pairwise negatively
    correlated for every n"

Everything is exact: Python integers and fractions.Fraction only.  No floating
point value decides any test.  The irrational constants e, pi, sqrt(2*pi),
zeta(3/2) enter only through rational enclosures that are constructed and
self-tested here.

Usage
-----
    python3 tests/check.py --nmax 260 --quick   # fast, intentionally incomplete
    python3 tests/check.py                      # default proof run, NMAX = 700
    python3 tests/check.py --nmax 650           # least proof-complete seam
    python3 tests/check.py --nmax 1200          # full published seam

NMAX = 650 is the least proof-complete endpoint: the analytic lemmas of the
note hold from n >= 651, so exact 3..650 and analytic n >= 651 leave no gap.
The default NMAX = 700 provides a convenient overlap check.
NMAX = 1200 reproduces the wider seam quoted in Computation A.2 of the note.

Section C (every analytic constant of the note) is independent of NMAX and is
fully exercised at any NMAX.  Only the *finite* half of the proof shrinks when
NMAX is reduced.  A run with NMAX < 650 therefore does not establish the
theorem; without --quick such a run is refused (exit 1), and with --quick it
exits 0 but prints a NOT PROOF-COMPLETE banner naming every block it skipped.

Exit status is 0 if and only if every check passes (and, absent --quick, the
seam is proof complete).

Stdlib only.  Tested on CPython 3.13.
"""

import argparse
import itertools
import math
import sys
from fractions import Fraction as Fr

# Load-bearing theorem constants.  Section B verifies the finite ranges that
# establish these exact values; Section C consumes the same objects in the
# analytic assembly.  Keeping one definition prevents a mutation in the
# assembly from silently disconnecting it from its finite-range certificate.
A_LO = Fr(1647767, 10 ** 6)
A_HI = Fr(17, 10)
EC_MEAN_HI = Fr(1538952, 10 ** 6)
EC_TAIL_HI = Fr(15604, 10 ** 4)

# ---------------------------------------------------------------------------
# 0.  Test harness
# ---------------------------------------------------------------------------

PASS = 0
FAIL = 0
FAILURES = []


def check(tag, ok, detail=""):
    global PASS, FAIL
    if ok:
        PASS += 1
    else:
        FAIL += 1
        FAILURES.append((tag, detail))
        print("FAIL %-46s %s" % (tag, detail))


def report(tag, ok, detail=""):
    """check() plus an always-printed line, for headline quantities."""
    check(tag, ok, detail)
    print("%-4s %-46s %s" % ("PASS" if ok else "FAIL", tag, detail))


def dec(x, k=9):
    """Decimal *display* of an exact Fraction.  Never used in a decision."""
    if isinstance(x, int):
        return str(x)
    n, d = x.numerator, x.denominator
    sign = "-" if n < 0 else ""
    n = abs(n)
    q, r = divmod(n * 10 ** k, d)
    return "%s%d.%0*d" % (sign, q // 10 ** k, k, q % 10 ** k)


# ---------------------------------------------------------------------------
# 1.  Rational enclosures for e, pi, sqrt(2 pi), zeta(3/2), exp
# ---------------------------------------------------------------------------

def _fact(n):
    return math.factorial(n)


# e = sum_{i>=0} 1/i!, and the tail past N satisfies
#   sum_{i>=N} 1/i! = (1/N!) sum_{r>=0} 1/((N+1)...(N+r)) <= (1/N!) sum_r (N+1)^{-r}
#                   = (1/N!)(N+1)/N <= 2/N!    for N >= 2.
_E_TERMS = 25
ELO = sum(Fr(1, _fact(i)) for i in range(_E_TERMS))     # <= e
EHI = ELO + Fr(2, _fact(_E_TERMS))                      # >= e

# Rounding helpers.  Every exponential bound below is rounded outwards to a
# fixed number of decimals, which keeps denominators small without ever
# invalidating the direction of the bound.
_ROUND_DIGITS = 80


def _ceil_frac(x, digits=_ROUND_DIGITS):
    """Smallest multiple of 10^-digits that is >= x."""
    s = 10 ** digits
    return Fr(-((-x.numerator * s) // x.denominator), s)


def _floor_frac(x, digits=_ROUND_DIGITS):
    """Largest multiple of 10^-digits that is <= x."""
    s = 10 ** digits
    return Fr((x.numerator * s) // x.denominator, s)


def sqrt_lo(q, digits=40):
    """Rational L with L <= sqrt(q), q >= 0 rational."""
    assert q >= 0
    s = 10 ** digits
    num = math.isqrt(q.numerator * s * s * q.denominator)
    return Fr(num, q.denominator * s)


def sqrt_hi(q, digits=40):
    """Rational H with H >= sqrt(q)."""
    return q / sqrt_lo(q, digits) if q > 0 else Fr(0)


def _arctan_inv(x, terms):
    """Two-sided enclosure of arctan(1/x) from its alternating series."""
    lo = hi = Fr(0)
    acc = Fr(0)
    for i in range(terms):
        t = Fr(1, (2 * i + 1) * x ** (2 * i + 1))
        acc += t if i % 2 == 0 else -t
        if i % 2 == 0:
            hi = acc          # partial sum ending on a + term is an upper bound
        else:
            lo = acc
    return lo, hi


def _pi_bounds(terms=30):
    a_lo, a_hi = _arctan_inv(5, terms)
    b_lo, b_hi = _arctan_inv(239, terms)
    # pi = 16*arctan(1/5) - 4*arctan(1/239)
    return 16 * a_lo - 4 * b_hi, 16 * a_hi - 4 * b_lo


PI_LO, PI_HI = _pi_bounds()
TWOPI_LO, TWOPI_HI = 2 * PI_LO, 2 * PI_HI
SQRT2PI_LO = sqrt_lo(TWOPI_LO)          # <= sqrt(2 pi)
INV_SQRT2PI_HI = 1 / SQRT2PI_LO         # >= 1/sqrt(2 pi)


_EXP_TERMS = 32


def _frac_series(s, terms=_EXP_TERMS):
    """(sum_{i<terms} s^i/i!, s^terms/terms!) for 0 <= s < 1."""
    tot = Fr(0)
    term = Fr(1)
    for i in range(terms):
        tot += term
        term = term * s / (i + 1)
    return tot, term


def _frac_ub(s, terms=_EXP_TERMS):
    """Upper bound for e^s, 0 <= s < 1 rational.

    sum_{i>=terms} s^i/i! <= (s^terms/terms!) * sum_{r>=0} (s/(terms+1))^r
                          <= (s^terms/terms!) * (terms+1)/terms      (s < 1).
    """
    assert 0 <= s < 1
    tot, term = _frac_series(s, terms)
    return tot + term * Fr(terms + 1, terms)


def exp_pos_ub(x):
    """Upper bound for e^x, x >= 0 rational.

    Split off the INTEGER part first: x = a + s with a = floor(x), s in [0,1),
    then e^x <= EHI^a * _frac_ub(s).

    Doing the reduction by repeated halving instead -- bounding e^{x/2^j} by
    1 + y + y^2/(2(1-y)) with y just under 1/2 and squaring back j times --
    raises a per-step overshoot of about 5% to the power 2^j, and is already
    19% adrift at x = 3 and a factor of ~430 adrift at x = 60.  That is what
    this function used to do; selftest_constants() now asserts the relative
    tightness that would have caught it.
    """
    assert x >= 0
    a = int(x)                      # floor, x >= 0
    return _ceil_frac(EHI ** a * _frac_ub(x - a))


def exp_pos_lb(x, terms=_EXP_TERMS):
    """Lower bound for e^x, x >= 0 rational (integer part + truncated series)."""
    assert x >= 0
    a = int(x)
    tot, _ = _frac_series(x - a, terms)
    return _floor_frac(ELO ** a * tot)


def exp_neg_ub(t):
    """Upper bound for e^{-t}, t >= 0 rational."""
    assert t >= 0
    return _ceil_frac(1 / exp_pos_lb(t))


def exp_neg_lb(t):
    """Lower bound for e^{-t}, t >= 0 rational."""
    assert t >= 0
    return _floor_frac(1 / exp_pos_ub(t))


def zeta32_ub(J=20000, digits=30):
    """Upper bound for sum_{j>=1} j^{-3/2}, via exact head + midpoint tail.

    Tail: x^{-3/2} is convex, so f(j) <= int_{j-1/2}^{j+1/2} f and therefore
    sum_{j>J} j^{-3/2} <= int_{J+1/2}^inf x^{-3/2} dx = 2/sqrt(J+1/2).

    J must be large enough that the tail estimate is not the dominant error:
    the plain tail 2/sqrt(J) at J = 1000 overshoots by about 1.6e-5, which is
    two orders of magnitude more than the margin available in the Theorem U
    far-block constant.  selftest_constants() pins the result two-sidedly.
    """
    S = 10 ** digits
    tot = 0
    for j in range(1, J + 1):
        # j^{3/2} >= isqrt(j^3 * 10^{2d}) / 10^d, so j^{-3/2} <= 10^d/isqrt(...)
        r = math.isqrt(j ** 3 * S * S)
        tot += -((-S * S) // r)          # ceil(S*S / r), i.e. ceil(S * 10^d/r)
    head = Fr(tot, S)
    tail = 2 / sqrt_lo(Fr(2 * J + 1, 2))
    return head + tail


ZETA32_UB = zeta32_ub()


def selftest_constants():
    check("const/e-lower", Fr(27182818, 10 ** 7) < ELO)
    check("const/e-upper", EHI < Fr(27182819, 10 ** 7))
    check("const/e-order", ELO < EHI)
    check("const/pi-encloses",
          Fr(31415926535, 10 ** 10) < PI_LO and PI_HI < Fr(31415926536, 10 ** 10))
    check("const/pi-order", PI_LO < PI_HI)
    check("const/pi-tight", PI_HI - PI_LO < Fr(1, 10 ** 20))
    check("const/sqrt2pi", SQRT2PI_LO ** 2 <= TWOPI_LO)
    check("const/sqrt2pi-tight", SQRT2PI_LO > Fr(250662, 10 ** 5))
    check("const/sqrt-lo", sqrt_lo(Fr(2)) ** 2 <= 2 <= sqrt_hi(Fr(2)) ** 2)
    check("const/exp-ub-lb", exp_pos_lb(Fr(3, 4)) <= exp_pos_ub(Fr(3, 4)))
    check("const/exp-neg-sandwich",
          exp_neg_lb(Fr(7, 2)) <= exp_neg_ub(Fr(7, 2)))
    # e^{-1} is between 0.3678794411 and 0.3678794412
    check("const/exp-neg-1",
          exp_neg_lb(Fr(1)) < Fr(3678794412, 10 ** 10)
          and exp_neg_ub(Fr(1)) > Fr(3678794411, 10 ** 10))
    # zeta(3/2) = 2.61237534868... : pin it two-sidedly, not just "< 3".
    # The old J = 1000 plain-integral tail returned 2.6123911, which this
    # upper guard rejects.
    check("const/zeta32", Fr(2612375, 10 ** 6) < ZETA32_UB < Fr(26123754, 10 ** 7),
          dec(ZETA32_UB, 12))
    # exp_pos_ub must really dominate on a grid
    ok = True
    for num in range(0, 40):
        x = Fr(num, 8)
        if exp_pos_ub(x) < exp_pos_lb(x):
            ok = False
    check("const/exp-grid", ok)
    # ... and it must dominate TIGHTLY, over the whole range of arguments the
    # analytic lemmas actually use (0 <= x <= 60).  This is the check whose
    # absence let a loose exp_pos_ub silently starve every constant in [C].
    worst = Fr(0)
    for num in (0, 1, 3, 8, 17, 40, 121, 320, 400, 480):
        x = Fr(num, 8)
        lb = exp_pos_lb(x)
        ratio = exp_pos_ub(x) / lb - 1
        if ratio > worst:
            worst = ratio
    check("const/exp-enclosure-tight (rel < 1e-12)", worst < Fr(1, 10 ** 12),
          "worst relative width %s over 0 <= x <= 60" % dec(worst, 18))
    # The same tightness demand on the reciprocal bounds, which are what the
    # v_j and w_k lower bounds are built from.
    worstn = Fr(0)
    for num in (0, 1, 3, 8, 17, 40, 121, 320, 400, 480):
        t = Fr(num, 8)
        lo, up = exp_neg_lb(t), exp_neg_ub(t)
        if not (0 < lo <= up):
            worstn = Fr(1)
            break
        r = up / lo - 1
        if r > worstn:
            worstn = r
    check("const/exp-neg-enclosure-tight (rel < 1e-12)",
          worstn < Fr(1, 10 ** 12),
          "worst relative width %s over 0 <= t <= 60" % dec(worstn, 18))
    # e = 2.718281828459045...
    check("const/exp-1-anchored",
          Fr(2718281828, 10 ** 9) < exp_pos_lb(Fr(1))
          and exp_pos_ub(Fr(1)) < Fr(2718281829, 10 ** 9))


# ---------------------------------------------------------------------------
# 2.  Exact combinatorial sequences
# ---------------------------------------------------------------------------

def tree_count(k):
    """t(k) = k^{k-2}, labelled trees on a k-set; t(1) = t(2) = 1."""
    return 1 if k <= 2 else k ** (k - 2)


def t2(k):
    """Trees on a k-set containing one fixed edge: 2 k^{k-3} (k>=3), t2(2)=1."""
    if k < 2:
        return 0
    return 1 if k == 2 else 2 * k ** (k - 3)


def t3(k):
    """Trees on a k-set containing a fixed 2-edge path: 3 k^{k-4}, t3(3)=1."""
    if k < 3:
        return 0
    return 1 if k == 3 else 3 * k ** (k - 4)


def t4(k):
    """Trees on a k-set containing two fixed disjoint edges: 4 k^{k-4}."""
    return 0 if k < 4 else 4 * k ** (k - 4)


def gdeg(k):
    """g(k) = sum over labelled trees on [k] of deg(1)^2."""
    if k <= 0:
        return 0
    if k == 1:
        return 0
    if k == 2:
        return 1
    if k == 3:
        return 6
    return (k ** (k - 2) + 3 * (k - 2) * k ** (k - 3)
            + (k - 2) * (k - 3) * k ** (k - 4))


def binom_row(n):
    """[C(n,0), ..., C(n,n)] by exact integer recurrence."""
    row = [1] * (n + 1)
    c = 1
    for k in range(1, n + 1):
        c = c * (n - k + 1) // k
        row[k] = c
    return row


def build_sequences(nmax):
    """
    Returns dicts indexed 0..nmax:
      A   -- number of forests of K_n                       (A001858)
      Sc  -- sum over forests of c(F)
      Scc -- sum over forests of c(F)(c(F)-1)
      SD  -- sum over forests of D(F) = sum_v deg(v)^2
    """
    A = [0] * (nmax + 1)
    Sc = [0] * (nmax + 1)
    Scc = [0] * (nmax + 1)
    SD = [0] * (nmax + 1)
    A[0] = 1
    T = [tree_count(k) for k in range(nmax + 1)]
    G = [gdeg(k) for k in range(nmax + 1)]
    for n in range(1, nmax + 1):
        rowm = binom_row(n - 1)      # C(n-1, .)
        rown = binom_row(n)          # C(n, .)
        a = 0
        sc = 0
        scc = 0
        sd = 0
        for k in range(1, n + 1):
            anm = A[n - k]
            cm = rowm[k - 1]
            cn = rown[k]
            tk = T[k]
            a += cm * tk * anm
            sc += cn * tk * anm
            scc += cn * tk * Sc[n - k]
            sd += cm * G[k] * anm
        A[n] = a
        Sc[n] = sc
        Scc[n] = scc
        SD[n] = n * sd
    return A, Sc, Scc, SD


def pair_counts(n, A, Sc, Scc, SD):
    """
    (Ne, Nadj, Ndis) from the moment identities of the note (Prop. 2.4).
    Each division is asserted exact -- a strong internal consistency test.
    """
    An = A[n]
    Sm = n * An - Sc[n]
    Sm2 = n * n * An - 2 * n * Sc[n] + Scc[n] + Sc[n]
    Ne = Nadj = Ndis = None
    if n >= 2:
        num = 2 * Sm
        den = n * (n - 1)
        assert num % den == 0, ("Ne not integral", n)
        Ne = num // den
    if n >= 3:
        num = SD[n] - 2 * Sm
        den = n * (n - 1) * (n - 2)
        assert num % den == 0, ("Nadj not integral", n)
        Nadj = num // den
    if n >= 4:
        num = 4 * (Sm2 + Sm - SD[n])
        den = n * (n - 1) * (n - 2) * (n - 3)
        assert num % den == 0, ("Ndis not integral", n)
        Ndis = num // den
    return Ne, Nadj, Ndis


def direct_pair_counts(nmax, A):
    """
    (Ne, Nadj, Ndis) from the *component-peeling* recurrences of the note
    (Prop. 2.2), i.e. by a derivation sharing nothing with pair_counts()
    beyond the forest numbers A(n) themselves.
    """
    Ne = [0] * (nmax + 1)
    Nadj = [0] * (nmax + 1)
    Ndis = [0] * (nmax + 1)
    for n in range(2, nmax + 1):
        row = binom_row(n - 2)
        Ne[n] = sum(row[k - 2] * t2(k) * A[n - k] for k in range(2, n + 1))
    for n in range(3, nmax + 1):
        row = binom_row(n - 3)
        Nadj[n] = sum(row[k - 3] * t3(k) * A[n - k] for k in range(3, n + 1))
    for n in range(4, nmax + 1):
        row = binom_row(n - 4)
        s = sum(row[k - 4] * t4(k) * A[n - k] for k in range(4, n + 1))
        s += sum(row[k - 2] * t2(k) * Ne[n - k] for k in range(2, n - 1))
        Ndis[n] = s
    return Ne, Nadj, Ndis


# ---------------------------------------------------------------------------
# 3.  Brute force ground truth (all edge subsets of K_n, n <= 7)
# ---------------------------------------------------------------------------

def brute_force(n):
    """Enumerate every acyclic edge subset of K_n; return the six sequences."""
    edges = [(i, j) for i in range(n) for j in range(i + 1, n)]
    m = len(edges)
    e0 = edges.index((0, 1)) if n >= 2 else None
    f_adj = edges.index((0, 2)) if n >= 3 else None
    f_dis = edges.index((2, 3)) if n >= 4 else None
    A = Sc = Scc = SD = Ne = Nadj = Ndis = 0
    for mask in range(1 << m):
        par = list(range(n))

        def find(x):
            while par[x] != x:
                par[x] = par[par[x]]
                x = par[x]
            return x

        ok = True
        deg = [0] * n
        cnt = 0
        for idx in range(m):
            if mask >> idx & 1:
                u, v = edges[idx]
                ru, rv = find(u), find(v)
                if ru == rv:
                    ok = False
                    break
                par[ru] = rv
                deg[u] += 1
                deg[v] += 1
                cnt += 1
        if not ok:
            continue
        c = n - cnt
        A += 1
        Sc += c
        Scc += c * (c - 1)
        SD += sum(d * d for d in deg)
        if e0 is not None and mask >> e0 & 1:
            Ne += 1
            if f_adj is not None and mask >> f_adj & 1:
                Nadj += 1
            if f_dis is not None and mask >> f_dis & 1:
                Ndis += 1
    return A, Sc, Scc, SD, Ne, Nadj, Ndis


def brute_force_spanning_trees(n):
    """Spanning trees of K_n: (T, T_e, T_adj, T_dis).  Stark 2011 Thm 1.2."""
    edges = [(i, j) for i in range(n) for j in range(i + 1, n)]
    m = len(edges)
    e0 = edges.index((0, 1))
    f_adj = edges.index((0, 2)) if n >= 3 else None
    f_dis = edges.index((2, 3)) if n >= 4 else None
    T = Te = Tadj = Tdis = 0
    for comb in itertools.combinations(range(m), n - 1):
        par = list(range(n))

        def find(x):
            while par[x] != x:
                par[x] = par[par[x]]
                x = par[x]
            return x

        ok = True
        for idx in comb:
            u, v = edges[idx]
            ru, rv = find(u), find(v)
            if ru == rv:
                ok = False
                break
            par[ru] = rv
        if not ok:
            continue
        T += 1
        s = set(comb)
        if e0 in s:
            Te += 1
            if f_adj is not None and f_adj in s:
                Tadj += 1
            if f_dis is not None and f_dis in s:
                Tdis += 1
    return T, Te, Tadj, Tdis


# ---------------------------------------------------------------------------
# 4.  Section A -- definition-level controls
# ---------------------------------------------------------------------------

A001858_HEAD = [1, 1, 2, 7, 38, 291, 2932, 36961, 561948, 10026505, 205608536]


def section_A(A, Sc, Scc, SD, Ne, Nadj, Ndis):
    print("\n[A] definition-level controls")
    check("A/A001858-head", A[:len(A001858_HEAD)] == A001858_HEAD,
          str(A[:9]))
    for n in range(2, 8):
        bA, bSc, bScc, bSD, bNe, bNadj, bNdis = brute_force(n)
        ok = (bA == A[n] and bSc == Sc[n] and bScc == Scc[n] and bSD == SD[n])
        check("A/brute-moments-n=%d" % n, ok,
              "A=%d Sc=%d Scc=%d SD=%d" % (bA, bSc, bScc, bSD))
        ok = bNe == Ne[n]
        if n >= 3:
            ok = ok and bNadj == Nadj[n]
        if n >= 4:
            ok = ok and bNdis == Ndis[n]
        check("A/brute-pairs-n=%d" % n, ok,
              "Ne=%d Nadj=%s Ndis=%s" % (bNe, bNadj, bNdis))
    # published anchors
    check("A/anchor-n=4", (A[4], Ne[4], Nadj[4], Ndis[4]) == (38, 14, 4, 5))
    check("A/anchor-n=7", (A[7], Ne[7], Nadj[7], Ndis[7])
          == (36961, 9193, 1763, 2251))
    # negative self-test: the comparison must be able to fail
    check("A/selftest-can-fail", not (Ne[7] ** 2 <= Nadj[7] * A[7]))
    # Stark 2011 Theorem 1.2 reproduced by brute force on spanning trees
    for n in range(3, 8):
        T, Te, Tadj, Tdis = brute_force_spanning_trees(n)
        ok = (T == n ** (n - 2) and Te == 2 * n ** (n - 3)
              and Tadj == 3 * n ** (n - 4))
        if n >= 4:
            ok = ok and Tdis == 4 * n ** (n - 4)
            # exact independence of a disjoint pair in the UST
            ok = ok and Tdis * T == Te * Te
            # adjacent pair sits at exactly 3/4
            ok = ok and 4 * Tadj * T == 3 * Te * Te
        check("A/stark-thm1.2-n=%d" % n, ok,
              "T=%d Te=%d Tadj=%d Tdis=%d" % (T, Te, Tadj, Tdis))


# ---------------------------------------------------------------------------
# 5.  Section B -- the exact seam
# ---------------------------------------------------------------------------

def section_B(nmax, A, Sc, Scc, SD, Ne, Nadj, Ndis, ncross):
    print("\n[B] exact integer seam 3 <= n <= %d" % nmax)

    # B0: two independent derivations of the pair counts agree
    dNe, dNadj, dNdis = direct_pair_counts(ncross, A)
    ok = all(dNe[n] == Ne[n] for n in range(2, ncross + 1))
    ok = ok and all(dNadj[n] == Nadj[n] for n in range(3, ncross + 1))
    ok = ok and all(dNdis[n] == Ndis[n] for n in range(4, ncross + 1))
    report("B/two-derivations-agree(n<=%d)" % ncross, ok)

    # B1: the target inequalities
    bad_adj = [n for n in range(3, nmax + 1) if Nadj[n] * A[n] > Ne[n] ** 2]
    bad_dis = [n for n in range(4, nmax + 1) if Ndis[n] * A[n] > Ne[n] ** 2]
    report("B/ADJ 3..%d" % nmax, not bad_adj, "violations: %s" % bad_adj[:5])
    report("B/DIS 4..%d" % nmax, not bad_dis, "violations: %s" % bad_dis[:5])

    bad_adj_strict = [n for n in range(3, nmax + 1)
                      if Nadj[n] * A[n] >= Ne[n] ** 2]
    bad_dis_strict = [n for n in range(4, nmax + 1)
                      if Ndis[n] * A[n] >= Ne[n] ** 2]
    report("B/ADJ strict 3..%d" % nmax, not bad_adj_strict,
           "violations: %s" % bad_adj_strict[:5])
    report("B/DIS strict 4..%d" % nmax, not bad_dis_strict,
           "violations: %s" % bad_dis_strict[:5])

    worst_adj = max((Fr(Nadj[n] * A[n], Ne[n] ** 2) for n in range(3, nmax + 1)))
    worst_dis = max((Fr(Ndis[n] * A[n], Ne[n] ** 2) for n in range(4, nmax + 1)))
    report("B/worst-adjacent-ratio", worst_adj == Fr(7, 9),
           "%s = %s (at n=3)" % (worst_adj, dec(worst_adj, 12)))
    report("B/worst-disjoint-ratio", worst_dis < 1,
           "%s (at n=%d)" % (dec(worst_dis, 12), nmax))

    # B2: Delta(n) and the exact coefficient-pinning identity behind DIS
    mono = True
    mono_adj = True
    prev = None
    prev_adj = Fr(Nadj[3] * A[3], Ne[3] ** 2)
    bad_delta = []
    bad_delta_identity = []
    bad_delta_closed_form = []
    missing_variance_control = None
    for n in range(4, nmax + 1):
        An = A[n]
        Sm = n * An - Sc[n]
        Sm2 = n * n * An - 2 * n * Sc[n] + Scc[n] + Sc[n]
        Em = Fr(Sm, An)
        Em2 = Fr(Sm2, An)
        ED = Fr(SD[n], An)
        Delta = ED - Em - (Em2 - Em * Em) - Fr(4 * n - 6, n * (n - 1)) * Em * Em
        if Delta < 0:
            bad_delta.append(n)
        gap_form = Fr(
            n * (n - 1) * (n - 2) * (n - 3)
            * (Ne[n] ** 2 - Ndis[n] * An),
            4 * An ** 2,
        )
        if Delta != gap_form:
            bad_delta_identity.append(n)
        mu = Fr(Sc[n], An)
        Ec2n = Fr(Scc[n] + Sc[n], An)
        R = Fr((4 * mu ** 2 + 4 * mu - 2) * n - 6 * mu ** 2,
               n * (n - 1))
        Delta2 = (ED - 5 * n) + 2 + 9 * mu + mu ** 2 - Ec2n - R
        if Delta != Delta2:
            bad_delta_closed_form.append(n)
        if n == 4:
            Delta_without_variance = (
                ED - Em - Fr(4 * n - 6, n * (n - 1)) * Em * Em
            )
            missing_variance_control = Delta_without_variance != gap_form
        r = Fr(Ndis[n] * An, Ne[n] ** 2)
        if prev is not None and not (r > prev):
            mono = False
        prev = r
        ar = Fr(Nadj[n] * A[n], Ne[n] ** 2)
        if prev_adj is not None and not (ar < prev_adj):
            mono_adj = False
        prev_adj = ar
    report("B/Delta>=0 4..%d" % nmax, not bad_delta, "%s" % bad_delta[:5])
    report("B/exact Delta-gap identity", not bad_delta_identity,
           "%s" % bad_delta_identity[:5])
    report("B/Delta closed form", not bad_delta_closed_form,
           "%s" % bad_delta_closed_form[:5])
    check("B/negative control: missing Var(m) changes identity",
          missing_variance_control)
    check("B/adjacent-ratio-strictly-decreasing", mono_adj)
    check("B/disjoint-ratio-strictly-increasing", mono)

    # B3: exact ranges required by the analytic lemmas
    # a_n = A(n)/n^{n-2}; n^{n-2} = 1 for n in {1,2} (1^{-1} = 1, 2^0 = 1).
    an = {n: Fr(A[n], 1 if n <= 2 else n ** (n - 2))
          for n in range(1, nmax + 1)}
    check("B/a_2=2", an[2] == 2, str(an[2]))
    check("B/a_80>17/10", an[80] > A_HI, dec(an[80]))
    check("B/display a_80", dec(an[80], 9) == "1.700555369", dec(an[80], 12))
    check("B/display a_4", an[4] == Fr(19, 8), str(an[4]))
    hi = max(n for n in (500, nmax) if n <= nmax)
    bad = [n for n in range(81, hi + 1) if an[n] > A_HI]
    report("B/a_n<=17/10 on 81..%d" % hi, not bad, "%s" % bad[:5])
    bad = [n for n in range(2, hi + 1) if an[n] < A_LO]
    report("B/a_n>=1.647767 on 2..%d" % hi, not bad, "%s" % bad[:5])
    bad = [n for n in range(1, nmax + 1) if an[n] > Fr(5, 2)]
    report("B/a_n<=5/2 on 1..%d" % nmax, not bad,
           "max = %s at n=%d" % (dec(max(an.values())),
                                 max(an, key=lambda n: an[n])))

    Ec = {n: Fr(Sc[n], A[n]) for n in range(1, nmax + 1)}
    Ec2 = {n: Fr(Scc[n] + Sc[n], A[n]) for n in range(1, nmax + 1)}
    bad = [n for n in range(1, nmax + 1) if Ec[n] > 2]
    report("B/E[c]<=2 on 1..%d" % nmax, not bad, "%s" % bad[:5])

    hi41 = min(nmax, 700)
    bad = [n for n in range(41, hi41 + 1) if Ec[n] > EC_TAIL_HI]
    report("B/E[c_j]<=1.5604 on 41..%d" % hi41, not bad, "%s" % bad[:5])
    check("B/split-at-40-is-forced", Ec[40] > EC_TAIL_HI, dec(Ec[40]))
    check("B/display E[c_40]", dec(Ec[40], 9) == "1.561838942", dec(Ec[40], 12))
    check("B/display E[c_41]", dec(Ec[41], 9) == "1.560354926", dec(Ec[41], 12))

    if nmax >= 651:
        bad = [n for n in range(651, nmax + 1)
               if not (Fr(14819, 10 ** 4) <= Ec[n] <= EC_MEAN_HI)]
        report("B/E[c] in [1.4819,1.538952] on 651..%d" % nmax, not bad,
               "E[c_651] = %s" % dec(Ec[651]))
        bad = [n for n in range(651, nmax + 1) if Ec2[n] > Fr(29123, 10 ** 4)]
        report("B/E[c^2]<=2.9123 on 651..%d" % nmax, not bad,
               "E[c^2_651] = %s" % dec(Ec2[651]))
        check("B/display a_651", dec(an[651], 9) == "1.655058038",
              dec(an[651], 12))
        check("B/display E[c_651]", dec(Ec[651], 9) == "1.503838989",
              dec(Ec[651], 12))
        check("B/display E[c^2_651]", dec(Ec2[651], 9) == "2.765376527",
              dec(Ec2[651], 12))

    hi24 = min(nmax, 650)
    bad = [n for n in range(24, hi24 + 1)
           if 2 * SD[n] < (10 * n - 29) * A[n]]
    report("B/E[D]>=5n-29/2 on 24..%d" % hi24, not bad, "%s" % bad[:5])
    check("B/E[D] threshold 24 is sharp",
          all(2 * SD[n] < (10 * n - 29) * A[n] for n in range(7, 24)),
          "fails for every n in 7..23")

    # B4: the termwise adjacent lemma and the surrogate S(n)
    bad = [n for n in range(3, nmax + 1) if 2 * (n - 2) * Nadj[n] >= 3 * Ne[n]]
    report("B/2(n-2)Nadj<3Ne on 3..%d" % nmax, not bad, "%s" % bad[:5])
    bad = [n for n in range(12, nmax + 1) if 2 * (n - 2) * Ne[n] < 3 * A[n]]
    report("B/S(n) holds on 12..%d" % nmax, not bad, "%s" % bad[:5])
    # What fails at n = 11 is the SUFFICIENT CONDITION of the adjacent
    # proposition -- the inequality 2(n-2)(n-mu) >= 3*C(n,2) after inserting the
    # worst admissible mean mu = 2, i.e. 4(n-2)^2 >= 3n(n-1) -- and NOT S(n)
    # itself.  E[c_11] is well below 2, so S(11) may hold, and it does; asserting
    # "S(11) fails" was simply the wrong statement.  n <= 11 is covered by the
    # exact range regardless.
    check("B/mu=2 sufficient condition: fails at 11, holds at 12",
          4 * (11 - 2) ** 2 < 3 * 11 * 10 and 4 * (12 - 2) ** 2 >= 3 * 12 * 11,
          "n=11: 324 < 330 ; n=12: 400 >= 396")
    s_low = [n for n in range(3, min(nmax, 11) + 1)
             if 2 * (n - 2) * Ne[n] < 3 * A[n]]
    print("     %-46s %s"
          % ("B/S(n) on 3..11 (reported, not asserted)",
             "fails at n in %s" % (s_low if s_low else "none")))
    check("B/n^2-13n+16-threshold",
          all((n * n - 13 * n + 16 >= 0) == (n >= 12) for n in range(3, 60)))

    # B5: the identity Ne/A = (n - E[c]) / C(n,2)
    bad = [n for n in range(2, nmax + 1)
           if Fr(n * (n - 1), 2) * Ne[n] != n * A[n] - Sc[n]]
    report("B/Ne identity", not bad, "%s" % bad[:5])
    return an, Ec, Ec2


# ---------------------------------------------------------------------------
# 6.  Section C -- the analytic constants
# ---------------------------------------------------------------------------

def v(j, A, up):
    """One-sided rational bound for v_j = A(j) e^{-j} / j!."""
    f = Fr(A[j], _fact(j))
    return f * (exp_neg_ub(Fr(j)) if up else exp_neg_lb(Fr(j)))


def w(k, up):
    """One-sided rational bound for w_k = k^{k-2} e^{-k} / k!."""
    f = Fr(tree_count(k), _fact(k))
    return f * (exp_neg_ub(Fr(k)) if up else exp_neg_lb(Fr(k)))


def section_C(A, Ec):
    print("\n[C] analytic constants (exact rational enclosures)")

    # ---- Theorem L : a_n >= 1.647767 -------------------------------------
    # R_m(n) >= 1 whenever 9 m (n-m) >= (m+1)^3 ; worst m <= 60 is m = 60.
    NL = 481
    ok = all(9 * m * (NL - m) >= (m + 1) ** 3 for m in range(1, 61))
    report("C/ThmL threshold n>=481 for m<=60", ok,
           "m=60: 9*60*421=%d vs 61^3=%d" % (9 * 60 * 421, 61 ** 3))
    check("C/ThmL threshold sharp at n=480",
          not all(9 * m * (480 - m) >= (m + 1) ** 3 for m in range(1, 61)),
          "9*60*420=%d < 61^3=%d" % (9 * 60 * 420, 61 ** 3))
    QL = 1 + sum(v(m, A, up=False) for m in range(1, 61))
    report("C/ThmL: a_n >= 1.647767", QL >= A_LO, dec(QL))

    # ---- Theorem U : a_n <= 17/10 for n >= 81 -----------------------------
    N0 = 500
    # HEAD  m <= 60 : sum v_m * exp(3m/2n + m^2(m+2)/2n^2), n = 500
    head = Fr(0)
    for m in range(1, 61):
        x = Fr(3 * m, 2 * N0) + Fr(m * m * (m + 2), 2 * N0 * N0)
        head += v(m, A, up=True) * exp_pos_ub(x)
    report("C/ThmU head(500)", head <= Fr(652836237, 10 ** 9), dec(head))

    # MIDDLE  60 < m <= n/2 :  q_m <= 2^{3/2} / (sqrt(2pi) m^{5/2})
    def tail_pow(a, b, p):
        """Upper bound for sum_{j=a+1}^{b} j^{-p}, p = 5/2, via the integral."""
        assert p == Fr(5, 2)
        lo = Fr(2, 3) / (Fr(a) * sqrt_lo(Fr(a)))
        if b is None:
            return lo
        return lo - Fr(2, 3) / (Fr(b) * sqrt_hi(Fr(b)))

    c32 = sqrt_hi(Fr(8))               # >= 2^{3/2}
    c52 = sqrt_hi(Fr(32))              # >= 2^{5/2}
    middle = INV_SQRT2PI_HI * c32 * (
        Fr(5, 2) * tail_pow(60, 80, Fr(5, 2))
        + A_HI * tail_pow(80, None, Fr(5, 2)))
    report("C/ThmU middle (n-free)", middle <= Fr(320544, 10 ** 8), dec(middle))

    # FAR  m > n/2 :  <= (17/10) 2^{5/2} zeta(3/2) / (sqrt(2pi) n)
    far = A_HI * c52 * ZETA32_UB * INV_SQRT2PI_HI / N0
    report("C/ThmU far(500)", far <= Fr(20044700, 10 ** 9), dec(far))

    total = 1 + head + middle + far
    check("C/ThmU displayed total <= 1.676086377",
          total <= Fr(1676086377, 10 ** 9), dec(total, 12))
    report("C/ThmU total at n=500 <= 17/10", total <= A_HI,
           "%s  (margin %s)" % (dec(total), dec(A_HI - total)))

    # ---- Lemma 2 : two-sided E[c_n], n >= 651 -----------------------------
    n0 = 651
    rho = A_LO / A_HI

    P40lo = sum(w(k, up=False) for k in range(1, 41))
    KW = sum(k * w(k, up=True) for k in range(1, 41))
    check("C/ThmMean sum k w_k <= 1", KW <= 1, dec(KW))
    lower = 1 + rho * (P40lo - KW / n0)
    report("C/ThmMean lower: E[c_n] >= 1.4819", lower >= Fr(14819, 10 ** 4),
           dec(lower))

    # upper: head with Theta_k, tail by Robbins
    headc = Fr(0)
    for k in range(1, 41):
        x = Fr(5 * k, 2 * n0) + Fr(k ** 3, 2 * n0 * n0) + Fr(k * k, n0 * n0)
        headc += w(k, up=True) * exp_pos_ub(x)
    headc *= A_HI / A_LO
    report("C/ThmMean head <= 0.518390291", headc <= Fr(518390291, 10 ** 9),
           dec(headc))

    tail = (INV_SQRT2PI_HI *
            (c32 * tail_pow(40, None, Fr(5, 2)) + c52 * ZETA32_UB / n0)
            * Fr(5, 2) / A_LO)
    report("C/ThmMean tail <= 0.018251379", tail <= Fr(18251379, 10 ** 9), dec(tail))

    upper = 1 + headc + tail
    check("C/ThmMean displayed total <= 1.536641670",
          upper <= Fr(1536641670, 10 ** 9), dec(upper, 12))
    report("C/ThmMean upper: E[c_n] <= 1.538952", upper <= EC_MEAN_HI, dec(upper))
    check("C/ThmMean upper < 2", upper < 2)

    # ---- Lemma 3 : E[c_n^2] <= 2.9123, n >= 651 ---------------------------
    U = Fr(0)
    neg_idx = []
    for j in range(1, 41):
        d = Ec[j] - EC_TAIL_HI
        x = Fr(5 * j, 2 * n0) + Fr(j ** 3, 2 * n0 * n0) + Fr(j * j, n0 * n0)
        if d >= 0:
            U += exp_pos_ub(x) * v(j, A, up=True) * d       # theta_j <= Theta_j
        else:
            neg_idx.append(j)
            U += 1 * v(j, A, up=False) * d                  # theta_j >= 1
    report("C/ThmSecondMoment head U <= -0.1873399", U <= Fr(-1873399, 10 ** 7),
           "U = %s ; negative-d indices %s" % (dec(U), neg_idx))
    check("C/ThmSecondMoment U-M is negative",
          U - EC_TAIL_HI < 0, dec(U - EC_TAIL_HI))
    Ec2_bound = ((U - EC_TAIL_HI) / A_HI
                 + (EC_TAIL_HI + 1) * EC_MEAN_HI)
    report("C/ThmSecondMoment: E[c_n^2] <= 2.9123",
           Ec2_bound <= Fr(29123, 10 ** 4), dec(Ec2_bound))
    check("C/ThmSecondMoment < 2.99", Ec2_bound < Fr(299, 100))
    # The printed constant, corrected (see evidence/PROVENANCE.md)
    exact_printed = (Fr(-17477399, 10 ** 7)) / A_HI + \
        (EC_TAIL_HI + 1) * EC_MEAN_HI
    report("C/ThmSecondMoment corrected printed constant",
           exact_printed == Fr(30942660571, 10625000000),
           "%s = %s (NOT 2.912248)" % (exact_printed, dec(exact_printed, 7)))

    # ---- Remark 5.5: limiting and finite tail-bound thresholds ------------
    check("C/Remark5.5 limiting threshold M'=1.98",
          2 + Fr(198, 100) / 2 == Fr(299, 100))

    def second_moment_scheme(Mp):
        """Finite n=651 majorant with an arbitrary valid tail bound Mp."""
        Up = Fr(0)
        for j in range(1, 41):
            d = Ec[j] - Mp
            x = (Fr(5 * j, 2 * n0) + Fr(j ** 3, 2 * n0 * n0)
                 + Fr(j * j, n0 * n0))
            if d >= 0:
                Up += exp_pos_ub(x) * v(j, A, up=True) * d
            else:
                Up += v(j, A, up=False) * d
        return (Up - Mp) / A_HI + (Mp + 1) * EC_MEAN_HI

    remark_lo = second_moment_scheme(Fr(16971, 10000))
    remark_hi = second_moment_scheme(Fr(16972, 10000))
    remark_two = second_moment_scheme(Fr(2))
    report("C/Remark5.5 finite threshold 1.6971/1.6972",
           remark_lo <= Fr(299, 100) < remark_hi,
           "%s <= 2.99 < %s" % (dec(remark_lo, 9), dec(remark_hi, 9)))
    report("C/Remark5.5 M'=2 bound <= 3.1626",
           Fr(299, 100) < remark_two <= Fr(31626, 10000),
           dec(remark_two, 9))

    # ---- Theorem D (E[D] >= 5n - 29/2) : POS and NEG -----------------------
    nD = 500
    J = 16
    ok = all(Fr(29, 2) - Fr(11 * nD, nD - j) > 0 for j in range(J + 1))
    check("C/ThmD betaL_j > 0 for j<=16", ok)
    check("C/ThmD kept block disjoint from negative range",
          nD - J > Fr(22 * nD, 29))
    POS = Fr(0)
    for j in range(J + 1):
        beta = Fr(29, 2) - Fr(11 * nD, nD - j)
        POS += (Fr(A[j], _fact(j)) * exp_neg_lb(Fr(j))
                * (1 - Fr(j, nD)) ** (j - 1) * beta)
    report("C/ThmD POS >= 5.69291", POS >= Fr(569291, 10 ** 5), dec(POS))

    CF = A_HI                # a_m <= 17/10 whenever m >= 81 (Theorem U)
    HEAD = Fr(0)
    for k in range(1, 31):
        coef = Fr((11 * k - 6) * (k ** (k - 4) if k >= 4 else
                                  Fr(1, k ** (4 - k))), _fact(k - 1))
        HEAD += coef * exp_neg_ub(Fr(k * (nD - 2 - k), nD))
    HEAD *= CF

    def pw52(q):
        """Upper bound for q^{5/2}, q > 0 rational."""
        return q * q * sqrt_hi(q)

    base = 11 * CF * INV_SQRT2PI_HI
    M1 = base * pw52(Fr(500, 440)) * tail_pow(30, 60, Fr(5, 2))
    M2 = base * pw52(Fr(500, 400)) * tail_pow(60, 100, Fr(5, 2))
    M3 = base * pw52(Fr(2)) * tail_pow(100, None, Fr(5, 2))
    # FAR: three blocks, per-term n^{5/2}/(k^{5/2}(n-k)^{5/2}) and a term count
    far_blocks = [(Fr(2) * Fr(5, 2), Fr(1, 10)),        # (n/2, 3n/5]
                  (Fr(5, 3) * Fr(10, 3), Fr(1, 10)),    # (3n/5, 7n/10]
                  (Fr(10, 7) * Fr(29, 7), Fr(17, 290))]  # (7n/10, 22n/29]
    FAR = Fr(0)
    for ratio, dens in far_blocks:
        FAR += base * pw52(ratio) * (dens + Fr(1, nD)) / (Fr(nD) * sqrt_lo(Fr(nD)))
    NEG = HEAD + M1 + M2 + M3 + FAR
    report("C/ThmD NEG <= 5.37050", NEG <= Fr(537050, 10 ** 5), dec(NEG))
    report("C/ThmD POS >= NEG", POS >= NEG, "margin %s" % dec(POS - NEG))

    # ---- Assembly : Delta(n) >= 0 for n >= 651 ----------------------------
    mu_lo = Fr(14819, 10 ** 4)
    Rub = Fr(22, 650)          # (4 mu^2 + 4 mu - 2)/(n-1) at mu <= 2, n >= 651
    check("C/assembly R bound arithmetic",
          4 * 2 ** 2 + 4 * 2 - 2 == 22)
    Delta = Fr(-29, 2) + 2 + 9 * mu_lo + mu_lo ** 2 - Fr(299, 100) - Rub
    report("C/assembly Delta(n) >= 0 for n >= 651", Delta > 0,
           "%s = %s" % (Delta, dec(Delta)))
    check("C/assembly matches quoted value",
          Delta == Fr(12065893, 1300000000), str(Delta))


# ---------------------------------------------------------------------------
# 7.  main
# ---------------------------------------------------------------------------

DEFAULT_NMAX = 700        # convenient proof-complete run with overlap values
MIN_PROOF_NMAX = 650      # exact n<=650 plus analytic n>=651 leaves no gap


def skipped_blocks(nmax):
    """Which proof-complete requirements a run at this NMAX does NOT establish."""
    missing = []
    if nmax < 650:
        missing.append(
            "ADJ/DIS on %d..650 (the analytic argument starts only at n=651)"
            % (nmax + 1))
    if nmax < 650:
        missing.append(
            "E[c_j] <= 1.5604 on %d..650, needed by Corollary cor:M "
            "(E[c_j] <= 1.5604 for every j >= 41)"
            % (nmax + 1))
    if nmax < 500:
        missing.append("a_n <= 17/10 on %d..500 (base of Theorem thm:U)"
                       % (nmax + 1))
        missing.append("a_n >= 1.647767 on %d..500 (base of Theorem thm:L)"
                       % (nmax + 1))
    if nmax < 650:
        missing.append("E[D_n] >= 5n - 29/2 on %d..650 (base of Theorem thm:D)"
                       % (nmax + 1))
    return missing


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--nmax", type=int, default=DEFAULT_NMAX,
                    help="upper end of the exact seam (default %d)"
                         % DEFAULT_NMAX)
    ap.add_argument("--ncross", type=int, default=400,
                    help="range for the second, independent pair-count "
                         "derivation (default 400)")
    ap.add_argument("--quick", action="store_true",
                    help="permit NMAX < %d; the run then verifies every "
                         "analytic constant but only part of the finite seam, "
                         "and says so." % MIN_PROOF_NMAX)
    args = ap.parse_args()
    nmax = args.nmax
    if nmax < 120:
        print("NMAX must be at least 120 to exercise anything; refusing.")
        return 2
    if nmax < MIN_PROOF_NMAX and not args.quick:
        print("NMAX = %d < %d would leave part of the finite seam unverified."
              % (nmax, MIN_PROOF_NMAX))
        print("Re-run with --quick if a partial seam is what you want.")
        return 2
    ncross = min(args.ncross, nmax)

    print("uniform-forests-kn -- standalone verifier")
    print("NMAX = %d   NCROSS = %d   python %s"
          % (nmax, ncross, sys.version.split()[0]))
    if nmax < MIN_PROOF_NMAX:
        print("MODE  = quick (NOT PROOF-COMPLETE)")
    else:
        print("MODE  = proof-complete")

    selftest_constants()

    A, Sc, Scc, SD = build_sequences(nmax)
    Ne = [0] * (nmax + 1)
    Nadj = [0] * (nmax + 1)
    Ndis = [0] * (nmax + 1)
    for n in range(2, nmax + 1):
        e, a, d = pair_counts(n, A, Sc, Scc, SD)
        Ne[n] = e or 0
        Nadj[n] = a or 0
        Ndis[n] = d or 0

    section_A(A, Sc, Scc, SD, Ne, Nadj, Ndis)
    an, Ec, Ec2 = section_B(nmax, A, Sc, Scc, SD, Ne, Nadj, Ndis, ncross)
    section_C(A, Ec)

    print("\nSUMMARY: %d PASS, %d FAIL" % (PASS, FAIL))
    if FAIL:
        for tag, detail in FAILURES:
            print("  FAILED: %s %s" % (tag, detail))
        return 1

    if nmax < MIN_PROOF_NMAX:
        print("")
        print("*" * 72)
        print("NOT PROOF-COMPLETE.  Every analytic constant of the note was")
        print("verified (section C is independent of NMAX), but the exact seam")
        print("stops at n = %d.  The following are NOT established by this run:"
              % nmax)
        for line in skipped_blocks(nmax):
            print("  - " + line)
        print("Re-run with --nmax %d (or more) for a proof-complete check."
              % MIN_PROOF_NMAX)
        print("*" * 72)
        return 0

    print("All checks passed.  The exact seam 3..%d overlaps the analytic "
          "range n >= 651, so no case is left open." % nmax)
    return 0


if __name__ == "__main__":
    sys.exit(main())

